The COLIBRE project: cosmological hydrodynamical simulations of galaxy formation and evolution

We present the COLIBRE galaxy formation model and the COLIBRE suite of cosmological hydrodynamical simulations. COLIBRE includes new models for radiative cooling, dust grains, star formation, stellar mass loss, turbulent diffusion, pre-supernova stellar feedback, supernova feedback, supermassive black holes and active galactic nucleus (AGN) feedback. The multiphase interstellar medium is explicitly modelled without a pressure floor. Hydrogen and helium are tracked in non-equilibrium, with their contributions to the free electron density included in metal-line cooling calculations. The chemical network is coupled to a dust model that tracks three grain species and two grain sizes. In addition to the fiducial thermally-driven AGN feedback, a subset of simulations uses black hole spin-dependent hybrid jet/thermal AGN feedback. To suppress spurious transfer of energy from dark matter to stars, dark matter is supersampled by a factor 4, yielding similar dark matter and baryonic particle masses. The subgrid feedback model is calibrated to match the observed $z \approx 0$ galaxy stellar mass function, galaxy sizes, and black hole masses in massive galaxies. The COLIBRE suite includes three resolutions, with particle masses of $\sim 10^5$, $10^6$, and $10^7\,\text{M}_\odot$ in cubic volumes of up to 100, 200, and 400 cMpc on a side, respectively. The largest runs use 136 billion ($5 \times 3008^3$) particles. We describe the model, assess its strengths and limitations, and present both visual impressions and quantitative results. Comparisons with various low-redshift galaxy observations generally show very good numerical convergence and excellent agreement with the data.

==> anc/output_list.txt <==
# Output number, Redshift, Output type
000, 30.0000, Snapshot
001, 25.0000, Snipshot
002, 22.5000, Snipshot
003, 20.0000, Snapshot
004, 19.0000, Snipshot
005, 18.0000, Snipshot
006, 17.0000, Snipshot
007, 16.0000, Snipshot
008, 15.0000, Snapshot
009, 14.5000, Snipshot
010, 14.0000, Snipshot
011, 13.5000, Snipshot
012, 13.0000, Snipshot
013, 12.5000, Snipshot
014, 12.0000, Snapshot
015, 11.5000, Snipshot
016, 11.0000, Snipshot
017, 10.5000, Snipshot
018, 10.0000, Snapshot
019,  9.7500, Snipshot
020,  9.5000, Snipshot
021,  9.2500, Snipshot
022,  9.0000, Snapshot
023,  8.7500, Snipshot
024,  8.5000, Snipshot
025,  8.2500, Snipshot
026,  8.0000, Snapshot
027,  7.7500, Snipshot
028,  7.5000, Snapshot
029,  7.3750, Snipshot
030,  7.2500, Snipshot
031,  7.1250, Snipshot
032,  7.0000, Snapshot
033,  6.8750, Snipshot
034,  6.7500, Snipshot
035,  6.6250, Snipshot
036,  6.5000, Snapshot
037,  6.3750, Snipshot
038,  6.2500, Snipshot
039,  6.1250, Snipshot
040,  6.0000, Snapshot
041,  5.8750, Snipshot
042,  5.7500, Snipshot
043,  5.6250, Snipshot
044,  5.5000, Snapshot
045,  5.3750, Snipshot
046,  5.2500, Snipshot
047,  5.1250, Snipshot
048,  5.0000, Snapshot
049,  4.8750, Snipshot
050,  4.7500, Snipshot
051,  4.6250, Snipshot
052,  4.5000, Snapshot
053,  4.3750, Snipshot
054,  4.2500, Snipshot
055,  4.1250, Snipshot
056,  4.0000, Snapshot
057,  3.8750, Snipshot
058,  3.7500, Snipshot
059,  3.6250, Snipshot
060,  3.5000, Snapshot
061,  3.3750, Snipshot
062,  3.2500, Snipshot
063,  3.1250, Snipshot
064,  3.0000, Snapshot
065,  2.8750, Snipshot
066,  2.7500, Snapshot
067,  2.6250, Snipshot
068,  2.5000, Snapshot
069,  2.4375, Snipshot
070,  2.3750, Snipshot
071,  2.3125, Snipshot
072,  2.2500, Snapshot
073,  2.1875, Snipshot
074,  2.1250, Snipshot
075,  2.0625, Snipshot
076,  2.0000, Snapshot
077,  1.9375, Snipshot
078,  1.8750, Snipshot
079,  1.8125, Snipshot
080,  1.7500, Snapshot
081,  1.6875, Snipshot
082,  1.6250, Snipshot
083,  1.5625, Snipshot
084,  1.5000, Snapshot
085,  1.4375, Snipshot
086,  1.3750, Snipshot
087,  1.3125, Snipshot
088,  1.2500, Snapshot
089,  1.1875, Snipshot
090,  1.1250, Snipshot
091,  1.0625, Snipshot
092,  1.0000, Snapshot
093,  0.9500, Snipshot
094,  0.9000, Snapshot
095,  0.8500, Snipshot
096,  0.8000, Snapshot
097,  0.7500, Snipshot
098,  0.7000, Snapshot
099,  0.6500, Snipshot
100,  0.6000, Snapshot
101,  0.5500, Snipshot
102,  0.5000, Snapshot
103,  0.4750, Snipshot
104,  0.4500, Snipshot
105,  0.4250, Snipshot
106,  0.4000, Snapshot
107,  0.3750, Snipshot
108,  0.3500, Snipshot
109,  0.3250, Snipshot
110,  0.3000, Snapshot
111,  0.2750, Snipshot
112,  0.2500, Snipshot
113,  0.2250, Snipshot
114,  0.2000, Snapshot
115,  0.1800, Snipshot
116,  0.1600, Snipshot
117,  0.1400, Snipshot
118,  0.1200, Snipshot
119,  0.1000, Snapshot
120,  0.0800, Snipshot
121,  0.0600, Snipshot
122,  0.0500, Snapshot
123,  0.0400, Snipshot
124,  0.0300, Snipshot
125,  0.0200, Snipshot
126,  0.0100, Snipshot
127,  0.0000, Snapshot

